A Langevin approach to multi-scale modeling

In plasmas, distribution functions often demonstrate long anisotropic tails or otherwise significant deviations from local Maxwellians. The tails, especially if they are pulled out from the bulk, pose a serious challenge for numerical simulations as resolving both the bulk and the tail on the same mesh is often challenging. A multi-scale approach, providing evolution equations for the bulk and the tail individually, could offer a resolution in the sense that both populations could be treated on separate meshes, or different reduction techniques applied to the bulk and the tail population. In this letter, we propose a multi-scale method which allows us to split a distribution function into a bulk and a tail so that both populations remain genuine, non-negative distribution functions and may carry density, momentum, and energy. The proposed method is based on the observation that the motion of an individual test particle in a plasma obeys a stochastic differential equation, also referred to as a Langevin equation. This allows us to define transition probabilities between the bulk and the tail and to provide evolution equations for both populations separately.

==> generate_plot.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl
from matplotlib import rc
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
rc('text', usetex=True)

with mpl.rc_context(rc={'interactive': False}):
        plt.show()

import numpy as np
import scipy.special as sp

# #####################
# Some useful functions

# Chandrasekhar function
def psi(x):
    if np.fabs(x)<=1.e-10:
        return 0.
    else:
        return (sp.erf(x)-2*x*np.exp(-x**2)/np.sqrt(np.pi))/(2*x**2)

# psi(x)/x
def psiperx(x):
    if np.fabs(x)<=1.e-10:
        return 2/(3*np.sqrt(np.pi))
    else:
        return psi(x)/x

    
# d(psi(x)/x)/dx
def dpsiperx_dx(x):
    if np.fabs(x)<=1.e-10:
        return 0.
    else:
        return (np.exp(-x**2)*(4*x**3+6*x)-3*np.sqrt(np.pi)*sp.erf(x))/(2*np.sqrt(np.pi)*x**4)
    

# the drift and stochastic coefficients plus the frequency
# ma is mass of a in [kg]
# mb is mass of b in [kg]
# qa is charge of a in [e]
# qb is charge of b in [e]
# nb is density of b in [1/m^3]
# clog is Coulomb logarithm
# ea is energy of a in [eV]
# tb is temperature of b in [eV]
def nu_mu_sigmasq(ma,mb,qa,qb,nb,clog,ea,tb):

    # elementary charge
    qe=1.60217662e-19
    
    # vacuum permittivity
    eps0=8.854187817e-12

    # coefficient for the special functions x=v/vb
    x=np.sqrt(mb*ea/(ma*tb))
    dx_de_times_e=np.sqrt(mb*ea/(ma*tb))/2

    # common factor for all terms (in nu)
    fact=clog*nb*qa**2*qb**2*qe**4/(4*np.pi*eps0**2*ma*qe*tb)*np.sqrt(mb/(2*qe*tb))

    # energy scattering frequency
    # the drift coefficient
    mu=fact*(3*psiperx(x)*tb-2*psiperx(x)*ea+2*dpsiperx_dx(x)*dx_de_times_e*tb)

    # the stochastic coefficient squared
    sigmasq=4*fact*psiperx(x)*tb*ea

    return fact*psiperx(x),mu,sigmasq


# ######################################
# Create a plot of the expectation value
#


# test particle coefficients, electron
clog=15 
ma=9.10938356e-31 
qa=1.0
ta=5.0e3

# electron plasma 
mb=9.10938356e-31 
qb=1.0
nb=1.0e20
tb=5.0e3

# compute the collisional coefficients, the limits for the indicator function, and the expectation
Ns=[2,7,12,17] # different values for the domain boundary in units of ta
M=10 # the safety for determining tau
ne=201 # number of energy abscissae for the grid
eas=np.linspace(0.001,1.0,ne)*10.0e4 # grid in energy
nus=np.zeros(eas.shape) # frequencies for determining the timescale
taus=np.zeros(eas.shape) # timescales
mus=np.zeros(eas.shape) # drift coefficients
sigmasqs=np.zeros(eas.shape) # variance coefficients
ximin=np.zeros(eas.shape) # lower limit for the standard normal (for computing the integral)
ximax=np.zeros(eas.shape) # upper limit for the standard normal (for computing the integral)
phis=np.zeros((ne,len(Ns))) # expectation values
# obtain the values for tau, mu and sigmasq at the grid points
for i in range(ne):
    nus[i],mus[i],sigmasqs[i] = nu_mu_sigmasq(ma,mb,qa,qb,nb,clog,eas[i],tb)
    taus[i]=1./(M*nus[i])

# choose one value for tau that satisfies $\tau \leq 1/(M \nu)$ at everypoint in the grid
tau=min(taus)

# compute the expectation values for several different boundaries and plot the results
fig=plt.figure(num=1, figsize=(6.5, 5.5), dpi=180, facecolor='w', edgecolor='k')
ax = plt.gca()
ax.minorticks_on()
ax.tick_params(which='both', direction='in')
cmap=plt.cm.jet
colors=np.linspace(0,1,len(Ns))
lines_phi=[]
lines_phic=[]
for ni in range(len(Ns)):
    N=Ns[ni]
    for i in range(ne):
        ximin[i]=-(N*ta+eas[i]+mus[i]*tau)/np.sqrt(sigmasqs[i]*tau)
        ximax[i]=(N*ta-eas[i]-mus[i]*tau)/np.sqrt(sigmasqs[i]*tau)
        phis[i,ni]=(sp.erf(ximax[i]/np.sqrt(2))-sp.erf(ximin[i]/np.sqrt(2)))/2.0

    line_phi,= plt.plot(eas/ta,phis[:,ni], label=r'$\Phi$, $N=$'+str(Ns[ni]), linewidth=3, linestyle='-', color=cmap(colors[ni]))
    line_phic,=plt.plot(eas/ta,(1-phis[:,ni]), label=r'$1-\Phi$, $N=$'+str(Ns[ni]), linewidth=3, linestyle='--', color=cmap(colors[ni])) 
    lines_phi.append(line_phi)
    lines_phic.append(line_phic)

# plot the coefficients
hndls=[]
for ni in range(len(Ns)):
    hndls.append(lines_phi[ni])
    hndls.append(lines_phic[ni])
    
ax.legend(handles=hndls,loc='upper center', bbox_to_anchor=(0.5, 1.15),ncol=4, fancybox=True, shadow=False, fontsize='medium')
ax.set_xlabel(r'$\mathcal{E}/T$')
ax.ticklabel_format(axis='y', style='sci', scilimits=(-2,2))
plt.autoscale(enable=True, axis='x', tight=True)
plt.autoscale(enable=True, axis='y', tight=True)
fig.set_tight_layout(False)
plt.grid(True)
fig.savefig('sink_source.pdf')


